Search for Axion-Like Particles produced in $e^+e^-$ collisions at Belle II

We present a search for the direct production of a light pseudoscalar $a$ decaying into two photons with the Belle II detector at the SuperKEKB collider. We search for the process ${e^+e^-\to\gamma a, a \to\gamma\gamma}$ in the mass range ${0.2} \,< m_a < {9.7}\,{\text{GeV/$c$}^2}$ using data corresponding to an integrated luminosity of $(445\pm 3)\,\text{pb}^{-1}$. Light pseudoscalars interacting predominantly with standard model gauge bosons (so-called axion-like particles or ALPs) are frequently postulated in extensions of the standard model. We find no evidence for ALPs and set 95% confidence level upper limits on the coupling strength $g_{a\gamma\gamma}$ of ALPs to photons at the level of $10^{-3}\,{\text{GeV}^{-1}}$. The limits are the most restrictive to date for $0.2\,<\,m_a\,<\,1\,{\text{GeV/$c$}^2}$.

==> anc/belle2.txt <==
ALPmass [GeV/c^2]   UL_xsec [pb]   UL_gagg [GeV^-1]
0.2 0.14110091520954365 0.0010921372665874264 
0.20527948718731964 0.15431495190732086 0.0011421648011511031 
0.2105933653070195 0.1750586265413742 0.0012165484020100737 
0.21594145907031406 0.18088917141935845 0.0012366796091318663 
0.2213233174315702 0.18076280595415192 0.0012362865768457164 
0.2267391253013191 0.17646866460219915 0.0012215536480915628 
0.2321881096105845 0.15410036588977682 0.0011415505314761867 
0.2376708272357529 0.124371473489753 0.0010255779977595266 
0.2431863631937064 0.10444976787246628 0.0009398909933095462 
0.2487352681588697 0.08635015201112489 0.000854616347375544 
0.2543168914008416 0.08437126849161079 0.0008447987881158416 
0.25993133687534903 0.10299446696386036 0.0009334256972176443 
0.2655784342705301 0.10391106899896724 0.0009376073289639048 
0.27125784200017017 0.11356238227723155 0.0009802234537146873 
0.27696986636437165 0.11372497442243992 0.0009809661082463938 
0.2827138521017805 0.11197275620352383 0.0009734216156342845 
0.288490318279412 0.09134549789571124 0.0008792403122559028 
0.2942987868995807 0.07027089247785306 0.0007712078975092892 
0.3001392687689305 0.060282904463294235 0.0007143335350325258 
0.3060118174036068 0.058549862572228537 0.0007040242650984896 
0.3119159420283871 0.06321006805795265 0.000731541666469744 
0.3178522196836809 0.07429755124394383 0.0007931493355253958 
0.3238201719618783 0.08199475669455103 0.0008332648505750254 
0.3298198789149461 0.09170391756400853 0.0008812655861010985 
0.3358514020824145 0.0898461190785993 0.0008723402617291293 
0.3419143349704604 0.08036871662655104 0.000825094537777568 
0.3480091927660733 0.07952381945289816 0.0008207923663688466 
0.3541356492958687 0.07664876951541809 0.0008058651022906626 
0.3602936500031584 0.0802268213915083 0.000824508583795747 
0.366483453725636 0.09630234966797004 0.0009033999079674682 
0.37270474173685497 0.1049004948042613 0.0009429250306561507 
0.3789577564916602 0.11367383981156255 0.0009816259927603159 
0.3852424994041307 0.12045942779400927 0.0010105648074895863 
0.3915587024876618 0.11615244811052118 0.0009923995272679515 
0.39790681545916734 0.10748921075014484 0.0009547375612294521 
0.40428666774370814 0.0930014164663218 0.0008881292654360899 
0.4106981024685996 0.07963587494184156 0.0008218947987961408 
0.4171415673241579 0.07261257510752553 0.0007848720514328641 
0.4236168594527502 0.0783585876764881 0.0008153948774804406 
0.4301239345569521 0.08717455498272107 0.0008601059101819046 
0.4366631584585823 0.10705209920750083 0.0009532080443340938 
0.44323436692542056 0.13023850551829455 0.0010514618379511202 
0.4498375630477181 0.16315498285272625 0.0011769509530181025 
0.4564730933052801 0.2006938312779839 0.001305450080203277 
0.4631408285932124 0.24899864176549294 0.0014542112468690813 
0.4698407613126311 0.2699474033818811 0.0015142759919300156 
0.4765732744422682 0.2694635892813683 0.0015130478444161546 
0.4833382710930434 0.2544613732399647 0.0014704539201566642 
0.4901356806433339 0.20810057102767024 0.0013298899795668308 
0.496965972994208 0.15328563295581346 0.0011414821562971665 
0.5038290810201526 0.12082372083343415 0.0010135252368290043 
0.5107249514809018 0.0910802039893153 0.0008800579522550297 
0.5176539316958991 0.07911608436933473 0.0008203009872570708 
0.5246161096649703 0.06709464290854499 0.0007554871784700738 
0.5316114588227593 0.06390965656741368 0.0007374108525748394 
0.5386401403041303 0.06925019988116991 0.0007676808192123497 
0.5457024482874725 0.08370974898167538 0.0008441174507104889 
0.5527983812281111 0.1025040006781004 0.0009341804056336503 
0.5599279491870531 0.1345813257645631 0.0010705304984490697 
0.5670915430329467 0.15331832906345955 0.0011427488727327288 
0.5742892579618577 0.16013716983029275 0.0011680132996089228 
0.5815211269299079 0.18418292610298145 0.0012527810878718837 
0.5887872534390974 0.19962516620664603 0.0013043909907826696 
0.5960880371405544 0.19831374006780247 0.0013002505613303982 
0.6034235326886487 0.19852771564105026 0.0013011057411629204 
0.6107938047828881 0.17940551507241562 0.0012370070332281648 
0.6181990283168017 0.15952102552046166 0.00116658499274642 
0.6256395582691286 0.17174923577438975 0.0012106228670430083 
0.6331154794777878 0.17276520746250962 0.0012143519363380024 
0.6406268861035664 0.14991833442307226 0.00113135704213307 
0.6481739367188463 0.13099351450207608 0.001057679348465429 
0.6557570272864002 0.11872483339410445 0.0010070654021908819 
0.6633762707767018 0.12406919156648945 0.0010296214678354523 
0.671031788881734 0.1466173542560175 0.0011194327066556193 
0.6787237118309519 0.1881116093899911 0.0012681591826308337 
0.6864524177931111 0.23897560853362765 0.0014295666905875385 
0.6942181150687838 0.24025166985981164 0.0014335851879899537 
0.7020209512138629 0.2608075657279472 0.0014938743545638046 
0.7098610818400003 0.2239795323393997 0.0013845953048482029 
0.7177386828131096 0.2391889988099588 0.0014310507540438377 
0.7256541853221529 0.24617256906213816 0.0014520148830491468 
0.7336077613169282 0.2529503925560764 0.0014720982166520915 
0.7415995903833253 0.21978656062277452 0.0013724250041279498 
0.7496298596168256 0.22006957919188555 0.0013735298468473042 
0.7576987635023223 0.18853732476322071 0.0012715337980405516 
0.7658067042078298 0.16526400059940052 0.0011906678636225021 
0.7739539214098047 0.12853210122948702 0.001050221006976689 
0.7821406245460641 0.1088683845509634 0.0009667191665998071 
0.7903670301002937 0.10542560465277898 0.0009514767774390613 
0.7986333615002255 0.0982592463457541 0.0009187317690738738 
0.8069398490199101 0.10744418914779694 0.0009608853051826298 
0.8152869238264923 0.13505415908117108 0.001077490220764612 
0.8236748275801345 0.17069644342452728 0.0012115799604551609 
0.8321038042883343 0.2320952892317905 0.0014130408983912461 
0.8405741045081818 0.2701886645957814 0.0015248885546026336 
0.8490859852601635 0.3180974216968134 0.0016548889445180664 
0.8576397099445853 0.31397385370197484 0.0016444513890716448 
0.8662355557326019 0.2616112628017889 0.0015013755222294425 
0.8748739456942071 0.2229831690576823 0.001386389568837719 
0.8835551558404131 0.21805071900837733 0.0013712525869265 
0.8922794682930469 0.18176375069808906 0.001252227222611618 
0.9010471712081528 0.17861885417483336 0.0012416103394064207 
0.9098585587010156 0.18900320433651566 0.0012774673323650671 
0.9187139307726384 0.2105048206675013 0.0013484696891785085 
0.9276135932375206 0.1929507893808235 0.00129130789931844 
0.9365578576525884 0.20161695862473486 0.0013202854977901594 
0.9455470412471508 0.17065921247174146 0.0012149780699597615 
0.9545815609016404 0.14089761575272552 0.0011042212762285455 
0.9636617459529508 0.13173334503972162 0.0010679584519323662 
0.9727879244544654 0.11975438396905898 0.0010184880206794227 
0.9819604298855492 0.14616868515938294 0.0011254925661371448 
0.9911796010834912 0.18724102541795531 0.001274156459019273 
1.0004457821759485 0.2084893653236082 0.0013448460458863763 
1.0097593225138066 0.2176849196419587 0.0013745316332967892 
1.019120576604369 0.19547162909642635 0.0013028487262521124 
1.0285299040448013 0.17788134275965894 0.0012431699826461562 
1.0379876694557566 0.1736295474706044 0.0012285475566584272 
1.047494242415112 0.17740509986554234 0.0012421662320956223 
1.057049997391756 0.18885844255477025 0.0012819853968159699 
1.0666553136793648 0.2061678615504124 0.001339816381885322 
1.076310575330115 0.2355382809186026 0.0014324755388993454 
1.0860161710882748 0.2914724362471275 0.0015939644666865733 
1.0957724943236324 0.32223309302272746 0.0016764483277567062 
1.1055799429647135 0.31574600240955464 0.0016599731119873186 
1.115438919431741 0.26925320775427497 0.0015333504345144107 
1.125349830569305 0.23336660467140916 0.001427943565302341 
1.1353130875787043 0.21061460446014868 0.0013569646257297792 
1.1453291059499189 0.20594486729736391 0.0013422526622131872 
1.1553983053931929 0.18777271783443025 0.001282069208887774 
1.1655211097701876 0.1724456572388195 0.0012290222636589351 
1.1756979470246869 0.16680351679985314 0.0012091400370840971 
1.1859292491128233 0.1543601304800911 0.00116354708481098 
1.1962154519328074 0.14709619139589894 0.0011362176756478614 
1.2065569952541335 0.1378634105700153 0.001100352505026822 
1.216954322646248 0.14836946117255415 0.0011419002884683312 
1.2274078814066631 0.1666623989787869 0.0012106690958533207 
1.237918122488494 0.20478942031973466 0.0013424968399523712 
1.2484855004274176 0.2482945666039707 0.0014787616368627159 
1.2591104732680272 0.2738087180371788 0.001553443521302644 
1.269793502489584 0.3198694970062237 0.0016796459716217173 
1.28053505293115 0.3358868099115335 0.00172182731417143 
1.2913355927160992 0.35220972997991995 0.0017638346724179765 
1.302195616023932 0.3207877182723338 0.0016839627676245507 
1.313115671860106 0.31773562954032497 0.0016765841812814194 
1.324096242918865 0.2799208731916401 0.0015742773082543958 
1.3351378148505375 0.2386879463658983 0.0014542948283976064 
1.3462408761822235 0.2451075607435769 0.001474319671173995 
1.357405918237814 0.27417119793377337 0.0015599217501087474 
1.3686334350573492 0.2995969504710405 0.0016313296219577945 
1.3799239233157186 0.31867705466392543 0.0016831860632175602 
1.3912778983827256 0.2859341701419595 0.0015950564858349815 
1.4026959845710891 0.2535426401432108 0.001502648829923268 
1.4141786909775889 0.2001077463226719 0.001335535946556464 
1.4257265289773793 0.20326924026364915 0.00134664716631754 
1.437340012138643 0.20849432404455934 0.0013644644477655296 
1.4490196561366164 0.2269983963333809 0.0014243817929766886 
1.4607660073473576 0.20187591134766825 0.0013438785393645749 
1.4725797258198292 0.2201293647629024 0.0014039847364580023 
1.4844613378966087 0.25369910392106826 0.0015079655119799172 
1.496411371647946 0.29372960399635273 0.0016233692233478514 
1.508430356781877 0.30869479335596073 0.0016650320871700501 
1.5205188794983029 0.28268962047593393 0.0015941546026445115 
1.5326776114421594 0.2955902515076016 0.00163095207575545 
1.5449070914234426 0.2699107026096006 0.0015593010534648002 
1.5572078594911682 0.29046264787028026 0.001618422902423799 
1.569580470279294 0.26687433215123674 0.0015521384024932926 
1.5820256659858158 0.2142786666412987 0.0013915536411411749 
1.5945439944306856 0.17904221528324776 0.0012726968402111591 
1.607136004258492 0.16171817906413594 0.001210226866613725 
1.6198023143097648 0.17162452259016736 0.0012474426158783955 
1.6325436375818907 0.20075624329569747 0.0013499336918780288 
1.6453605291011215 0.2348416421189863 0.0014608848153636908 
1.6582535442892852 0.3285428069337229 0.001728934256574377 
1.6712234579773333 0.4587536599660018 0.0020442309690858296 
1.6842708579995391 0.5344959593561058 0.002207871377700253 
1.6973963047136449 0.5623303666602161 0.0022660130666503886 
1.7106005529784165 0.5607670607172435 0.0022642623878925874 
1.7238842332221291 0.4865231974179947 0.002110376669993552 
1.7372479095914215 0.4630922111869482 0.002060243358885939 
1.7506923718739815 0.4559021486095739 0.0020455077759331903 
1.764218235547394 0.4503878301828145 0.002034431978568949 
1.7778260918718043 0.44586488292043386 0.0020255365333406764 
1.7915167696803764 0.4343535885484499 0.0020005659602994595 
1.8052908381479769 0.4247596785411687 0.0019797015106677966 
1.8191490156628047 0.38078606723032143 0.0018757275112842326 
1.8330920192293905 0.38695523207536303 0.001892191318602439 
1.847120436572044 0.35447839008442344 0.0018123388407451481 
1.8612351268479983 0.3096410961486267 0.001695071747595682 
1.875436660697144 0.25685765141624833 0.0015449833924245922 
1.889725839420812 0.2630027649242471 0.0015645198063329356 
1.9041033189723824 0.3057784929448736 0.0016882329105100142 
1.9185698339301391 0.3310712191751703 0.001758013893493283 
1.9331261149479328 0.36683777578970056 0.0018519791324243067 
1.9477728562729693 0.3600695417359703 0.0018362617197410609 
1.9625108353773983 0.3369491788859231 0.0017777506154776307 
1.977340731874769 0.3069583122431911 0.001698167720467652 
1.9922633428411167 0.3504733308732249 0.0018160411681619703 
2.0072793582337 0.3666370151311023 0.001858997575103155 
2.0223895682124886 0.40395402132738817 0.0019529644222570296 
2.037594697311805 0.4582932944980925 0.0020819635188252827 
2.0528955029754496 0.5636173617388364 0.0023108509310897562 
2.06829276778175 0.7133796880074138 0.0026020999379547326 
2.0837871914021218 0.7713051094902755 0.0027081088004972027 
2.0993796371385725 0.7925495821752426 0.0027476490581408103 
2.1150707603739023 0.6857960384051047 0.00255826943339164 
2.1308614516995017 0.5526886416408593 0.0022987705654996977 
2.1467524217561254 0.3684979619094909 0.0018788207976417853 
2.16274443899077 0.2871181810601917 0.0016600325359704309 
2.1788383528890187 0.2478664674638823 0.0015439017415016824 
2.1950348649533082 0.2528356169360933 0.0015608478715769258 
2.2113348288283485 0.296018473599456 0.0016905880745129375 
2.227739037144285 0.32713991539850984 0.001779051267219948 
2.244248216423796 0.38488288320438707 0.001931682509422495 
2.260863242763235 0.41078864554662536 0.001997730829204911 
2.2775849084568454 0.404905706700376 0.001985489826161179 
2.2944139615648846 0.4178211555614132 0.0020190898460547843 
2.3113512409342296 0.36888149953686417 0.0018992425951880002 
2.328397591876595 0.3151159474755817 0.0017573397505041492 
2.345553780416278 0.29293841954173394 0.0016962869275334983 
2.3628205804896365 0.25857559623702203 0.0015955216416749622 
2.3801988829669525 0.23037177292724845 0.0015077475715400174 
2.3976894968644102 0.2204823477574981 0.0014767718062134393 
2.415293209118756 0.24903959798833425 0.0015713780136917019 
2.4330108127912364 0.3004187665051232 0.0017279756421286672 
2.450843144238497 0.4527681615728664 0.002123965175630876 
2.468791070558181 0.5858079039473989 0.0024189689726775336 
2.486855392730196 0.7017917910082279 0.0026509897395443974 
2.5050369160258263 0.7131189901739221 0.002675742008546634 
2.5233364495183936 0.6586599980195856 0.0025749064014533316 
2.5417548055911032 0.584101246232225 0.0024280118253237103 
2.560292814623929 0.4939877947411969 0.0022358839587014547 
2.578951338016488 0.4316342653955264 0.002092869508959451 
2.5977311881577747 0.4144169049172853 0.0020535473657843336 
2.61663317886864 0.3850909958614115 0.0019823410092145474 
2.6356581249016413 0.4501849195108449 0.0021464059980068704 
2.654806841439717 0.5260467978240213 0.002323579191884447 
2.6740801435939314 0.5799132202498342 0.0024432335747690092 
2.6934788459006267 0.6295025144522638 0.0025493523581530944 
2.713003761818244 0.6519608413528499 0.002598358871754625 
2.732655703224149 0.5966906081578839 0.002489602276357128 
2.7524354799117488 0.6205532435588469 0.002542856120761082 
2.772343899088224 0.6060552386952308 0.002516954180607107 
2.792381764873177 0.5383874327049418 0.0023760950506285625 
2.8125498777985363 0.4845957866723858 0.002257946675574308 
2.832849034310008 0.4197826253569328 0.0021050098350013165 
2.853280026270421 0.3758583656616241 0.0019951829809148522 
2.8738436404652856 0.3512486363532863 0.0019320462440448668 
2.894540658110873 0.3822801065006376 0.0020190712004505493 
2.9153718543651745 0.4123591118849478 0.002100682234569888 
2.9363379978420374 0.42207425217362 0.0021290709563389176 
2.9574398618499584 0.44183288214123134 0.0021822746114206564 
2.978678245000808 0.4799779464547 0.0022787013946020318 
3.0000538977219136 0.5205592273081421 0.002377497892311327 
3.0215675618447055 0.523805529189216 0.0023894088847983643 
3.043219970138694 0.5780043482260045 0.002514800985597772 
3.0650118458506683 0.6382480931755804 0.002647755749367557 
3.0869439364366675 0.6346320386914404 0.002645464189408894 
3.1090169928630567 0.5647854980394785 0.0025006518648598756 
3.131231710519598 0.5108025592162119 0.0023829866679547754 
3.1535887733370984 0.4472951938226264 0.002234544711826796 
3.1760888830153005 0.41575835451858617 0.0021588512561829757 
3.1987327670171615 0.4578670657358892 0.002270366011565661 
3.2215210751402354 0.5595651285000254 0.0025152971505354757 
3.244454443892559 0.6917125772688285 0.0028027133919338774 
3.2675335977052566 0.7270816935357113 0.0028798748891351485 
3.290759153640739 0.7425046523212709 0.0029168377758285987 
3.314131711654857 0.7830107549449506 0.00300221608721183 
3.337651966066621 0.7676646761486177 0.0029795742787921404 
3.361320484823337 0.7372642701695395 0.002926884390677113 
3.385137872695924 0.6768586741409087 0.002811149397024023 
3.4091047365551694 0.6721330780242637 0.0028081426507622718 
3.4332216046460946 0.6712662890615119 0.0028132701799320095 
3.4574891015970257 0.5712368029550333 0.002601721111117481 
3.481907714839403 0.5197928692750161 0.002488128547546469 
3.506478029286271 0.4373537331186205 0.002288209098871313 
3.5312005145800365 0.411434398733036 0.0022251951407234734 
3.5560757167617654 0.4040127612265774 0.002210909665621803 
3.58110407516234 0.5237595578119475 0.002524134473791325 
3.606286111157299 0.5654693157089329 0.0026299151960115816 
3.6316222267340215 0.5003403088840316 0.002480724944157269 
3.657112909058879 0.5013787038126774 0.0024903228744840417 
3.6827585445773168 0.3782119805606123 0.0021691305145040045 
3.708559543326792 0.4244001147249398 0.002304463715444797 
3.7345163001458848 0.467409633738937 0.002425571523770239 
3.7606291486366343 0.5071516644827024 0.0025341752177039712 
3.7868984724663344 0.5343807522892453 0.0026092470075466216 
3.813324585403012 0.5563836009092458 0.0026706621248657214 
3.839907772437281 0.6474226327125695 0.002889934094347432 
3.866648352111538 0.6536423991855507 0.0029130426523388845 
3.8935465848939246 0.6780913418656157 0.0029766269033410613 
3.920602700972651 0.6917399193678161 0.003016313191896367 
3.947816921574225 0.7326539097211908 0.0031145881137859995 
3.9751894763084112 0.743195657371265 0.0031475361341269394 
4.00272053503427 0.903783832838876 0.003482903924663116 
4.03041024799149 0.8237140706422815 0.003336644689775076 
4.0582587451408525 0.7759722093470696 0.0032499755275751745 
4.086266147439746 0.7869418724434059 0.003284632152466444 
4.114432556105139 0.8374285003040419 0.0034007221656514298 
4.142758032726431 0.7923615026263214 0.0033202031210617824 
4.171242616509876 0.7504582298477062 0.003243366972632802 
4.199886323774123 0.6530645169216485 0.003037143142213607 
4.228689147479007 0.5513789974937344 0.002801506367064657 
4.257651056788017 0.4906387010382123 0.0026530898679790397 
4.286771996664977 0.4425472723035468 0.002529770336223109 
4.3160518875052905 0.44699405617795135 0.002552750470643815 
4.345490624802167 0.4378158720308163 0.0025367979978679392 
4.375088078848152 0.4449778493862976 0.0025681405297514693 
4.404844094472248 0.4869402433210288 0.0026978890386200457 
4.434758490812898 0.4717469501294652 0.0026668898204349387 
4.464831061127039 0.4699955671731482 0.0026735585626177045 
4.495061572635376 0.5371062323104273 0.0028707386384261313 
4.525449766404037 0.676510150084348 0.003236311523577163 
4.5559953572626775 0.8404464934427208 0.0036236570792030696 
4.58669803375909 0.9758113262495554 0.003922686586379686 
4.6175574581503085 0.929963635657148 0.003847445394678175 
4.648573266430201 0.8282738474274998 0.0036483448003988028 
4.6797450683934505 0.6778504094252182 0.0033164719761523552 
4.711072449845278 0.5624699325843289 0.0030359254102695593 
4.742554981039543 0.4972775846328492 0.0028688308158171735 
4.774192194055588 0.4861831689366721 0.002851031407562205 
4.805983595273834 0.4949690380179636 0.0028914825899656925 
4.8379286656258245 0.5500696989149911 0.0030641034278534626 
4.870026866608057 0.5313439099807062 0.0030274667410038875 
4.902277640050372 0.4994650773507314 0.002951043029972027 
4.934680391950436 0.4492369222352978 0.002814019824860972 
4.9672345041228905 0.476773535446503 0.0029150598984066774 
4.999939346474246 0.5129977268988314 0.003040795261804783 
5.0327942585055965 0.4996744308700742 0.0030181976752122306 
5.065798551406704 0.5412811619058447 0.0031595657394347934 
5.098951524416138 0.6424261583875229 0.0034623988932826547 
5.132252450304038 0.7338092897281397 0.0037225878194861043 
5.165700574038542 0.7790486833099753 0.003858889959334492 
5.199295134399715 0.8468367317299306 0.004048052818593308 
5.2330353362754085 0.8867084845780169 0.004168147524950796 
5.266920370724712 0.8311577820479572 0.004061078830417268 
5.300949410709354 0.8601295664660882 0.004157861242753121 
5.335121605780245 0.8506173649952109 0.004161841419650567 
5.369436096249646 0.7901751366082764 0.004037876890616932 
5.40389199574869 0.6998353554953354 0.0038256534216883943 
5.438488412512696 0.6509129759044944 0.0037147485510023687 
5.473224429345267 0.5562630563976151 0.0034579046801981855 
5.508099124120002 0.4619101376323789 0.0031732332319962483 
5.543111553535511 0.3734922505273215 0.002873826157754265 
5.578260767808219 0.3401523011087789 0.0027624835572100685 
5.613545802008853 0.34281027062236824 0.0027937067193971616 
5.6489656822375975 0.3946926782436329 0.003020109694911319 
5.684519426290784 0.4108394156534598 0.0031046860022710325 
5.7202060407734105 0.4643743407892697 0.0033262444560052127 
5.756024529766775 0.4982159508093419 0.003472306835273668 
5.79197388770684 0.5847354815346355 0.0037916642713459185 
5.828053105084018 0.6444315567086154 0.0040126560478314244 
5.864261171076637 0.7074353824778253 0.004238710015026369 
5.900597070229978 0.6988385718337453 0.004247954342813648 
5.937059786821608 0.8061481871108349 0.004601031170386716 
5.973648307390544 0.7609709099541961 0.004508626762664731 
6.010361618507929 0.6983371506625481 0.004356748870065194 
6.0471987102691225 0.7406601962886781 0.0045265501270658915 
6.084158578519846 0.6542716274795577 0.00429263503200719 
6.121240225153384 0.5439906651692845 0.003949917370495406 
6.1584426593071795 0.5124347718297152 0.0038691922841444094 
6.195764899537267 0.4404384410155579 0.003620885921928961 
6.2332059757652045 0.4143456457816321 0.0035455897260564355 
6.270764931012876 0.4694796979494096 0.0038107914528898363 
6.308440821713022 0.5165063742906992 0.004036550125028385 
6.346232720226326 0.6020670395603291 0.004401776363623332 
6.384139716545684 0.7554661721852586 0.004980978941274114 
6.422160920037693 0.7035584199356508 0.004856561206244634 
6.460295462029321 0.6455378199697416 0.0047009165586284485 
6.498542496726594 0.6050080650995929 0.004599577484679397 
6.536901202615097 0.5098367164233368 0.004268180626980443 
6.575370784876598 0.5156870845736421 0.004339962525578749 
6.613950477294999 0.5080603065717373 0.004356055549126875 
6.652639544194504 0.5071245441195948 0.0044016443369415265 
6.691437282409384 0.5325636977714694 0.0045629517952892745 
6.730343023284752 0.6086365557963281 0.004935417973120701 
6.769356134707942 0.6925722198767437 0.0053277817992518385 
6.808476023170033 0.7069220368712462 0.005448220200432064 
6.847702135857321 0.6539783166090425 0.005305099332245306 
6.862555669596927 0.6121491904949615 0.005156834997764132 
6.8971368938953175 0.6850945852638921 0.005516046950635998 
6.9314532260712465 0.7366406811639148 0.005783638931138606 
6.965507960063437 0.7204235281925875 0.0057837644670518 
6.999304300404023 0.6359823579093943 0.005495476679197688 
7.0328453659322365 0.5642973451240367 0.0052351125243468855 
7.066134192290567 0.6729383010310807 0.005781918718340876 
7.099173735353364 0.7159615478152623 0.006032049065589676 
7.131966867634023 0.7363074376105896 0.006187407854935104 
7.164516383493272 0.7744932311785667 0.006419049656667102 
7.196825016364932 0.6254706579161208 0.005835417933642779 
7.228895422186655 0.465315032420444 0.005091814544616102 
7.260730186992923 0.4201786589892389 0.004895202994730007 
7.292331845392872 0.4144341562263345 0.004918814692139257 
7.323702847354534 0.3730780606592933 0.004722108940695096 
7.354845608357134 0.35916811510184354 0.004688275694991694 
7.385762459992218 0.3704230134573873 0.004817993049639451 
7.4164556997886475 0.3567876307666343 0.0047851992338676045 
7.446927558187468 0.444164685744622 0.005403439219739292 
7.477180214987488 0.5259966117641733 0.005951387513113098 
7.5072158087475716 0.6377542172861451 0.006632961584320715 
7.537036416085383 0.8050500766495025 0.007543485539760588 
7.5666440704096924 0.917740790003592 0.008153167602303689 
7.5960407657708355 1.0240644681052211 0.008718903502034985 
7.625228450910244 1.0191894140210709 0.00880610525947293 
7.654209028690195 0.9189058734136294 0.00846596872736553 
7.682984354744249 0.9439463898209874 0.008688129111878336 
7.711556253407393 0.9037028406225699 0.008608030855784354 
7.739926509934014 0.7230354626337464 0.007797157812209003 
7.768096871924193 0.497729889551736 0.0065515834136268 
7.7960690507035855 0.34908393239111435 0.005556928422285057 
7.8238447226591825 0.2716834227444618 0.004965347982284445 
7.851425530533103 0.2428892720068587 0.0047555258169729485 
7.878813084676478 0.2429329527051857 0.00481772584975883 
7.906008964265275 0.28607436777605955 0.005296284387441513 
7.933014718479991 0.3661837239257475 0.006070758995248286 
7.959831867650879 0.475230050699544 0.007007062689077182 
7.986461891928438 0.6135986353130404 0.008067630497819877 
8.012906254957572 0.7209234031215846 0.00886130189440959 
8.039166394910138 0.7339717454327591 0.009060902702726428 
8.065243725350571 0.6553242903566737 0.008676981430770838 
8.091139627923539 0.6303825781827116 0.00862544567960107 
8.116855454921662 0.7053379373667369 0.00924799105992468 
8.142392549705033 0.6582073803953208 0.009055870086263518 
8.167752228002442 0.6681836340620898 0.009249701573720607 
8.192935769349301 0.6606743645612692 0.009324719181699937 
8.217944455038127 0.5208013155010768 0.008394055126190802 
8.242779524520406 0.4084444811609514 0.0075375089800073 
8.267442210399972 0.41263199819675145 0.007682461849687736 
8.291933721266044 0.3918116121360089 0.007591850189729093 
8.316255244948064 0.30892304959366906 0.006836862315870956 
8.340407954311845 0.3161185411654876 0.00701475243446718 
8.364393003278414 0.30144207632946 0.006948295583588633 
8.388211523746769 0.3255028857069959 0.00732447278247207 
8.411864646698849 0.36805135062355576 0.00790150273005467 
8.435353457440371 0.4680699675770906 0.009040692073407177 
8.458679054909709 0.5903175207617988 0.01030183359022325 
8.481842512351976 0.6946416118385562 0.011339983958541366 
8.504844876189738 0.7109416912313372 0.011642457797144786 
8.527687197037634 0.6790797869020342 0.011548334863470998 
8.55037050991575 0.5308773298046423 0.01036390334509592 
8.572895817406893 0.5253920318478863 0.010465781907059308 
8.595264122888262 0.5422765613291715 0.010793959570681615 
8.617476419712073 0.5676825878175353 0.011212455436209166 
8.639533687740087 0.4928002125723804 0.010607144742371639 
8.661436893838037 0.4388251449093883 0.01016393434516214 
8.683186986624866 0.4175995744879147 0.010069027228807897 
8.704784904244486 0.4351988711911863 0.010439543982039171 
8.726231579397586 0.4312884120066916 0.010555793637936442 
8.74752793366966 0.4459883418190501 0.010903796232619207 
8.768674877974206 0.5094696180017537 0.01183924945763972 
8.78967331298667 0.5391321153059577 0.012373774926729711 
8.810524129569547 0.5357279117834646 0.012533066103267949 
8.83122820918889 0.6002785913411214 0.013481359140514399 
8.851786424322594 0.6571120320643594 0.014334778324311036 
8.87219963886073 0.6677283962936337 0.01468681677762275 
8.8924687084982 0.6535225220827513 0.014769217579380482 
8.912594481120033 0.5762991160803329 0.01409918911124424 
8.932577791431472 0.5210561126637419 0.013630110749764703 
8.952419464070529 0.4607858835523953 0.013032816213299363 
8.972120323611556 0.44624330240849824 0.013042211173396387 
8.991681188275688 0.5378108873826114 0.014561380792283729 
9.011102870282546 0.4807405392228433 0.014002701330972306 
9.030386176195927 0.5059851278203431 0.014613051563977433 
9.049531883533195 0.530592157028101 0.015223536462272274 
9.06854078485324 0.5523754042649819 0.015803873539927318 
9.08741366955854 0.5589778216574929 0.016177212959964438 
9.106151313934244 0.6391794464181952 0.017604646431586744 
9.124754473711931 0.6271399401243379 0.0177483409048454 
9.143223923949904 0.6482065425022187 0.01836718912608908 
9.161560424470027 0.6531974872356618 0.018770258750800926 
9.179764714787428 0.5976644422339262 0.018280623843350836 
9.197837558293335 0.5946346942703774 0.01856755699293373 
9.215779682339766 0.5013955911723366 0.017363651104804784 
9.233591831337957 0.4854595977655163 0.017402157853349014 
9.251274737514251 0.4865040486658765 0.017746020433291907 
9.268829123200405 0.4385511047433185 0.01716545448647283 
9.286255718625913 0.437099555386241 0.017461436477043183 
9.303555232969735 0.4014160114361477 0.0170525655508882 
9.320728387390485 0.3711180521639328 0.01671128879211918 
9.337775886977447 0.3340250395341493 0.016160872353094827 
9.354698436537094 0.3088915713797817 0.015843842808673098 
9.371496746276847 0.31733651581362554 0.016374254975046458 
9.388171497158032 0.3152723496065646 0.01664375546496086 
9.404723400258485 0.3524053175669675 0.01794735126183548 
9.421153132302097 0.3785792621847235 0.018975501556144872 
9.437461380981127 0.4635079132405605 0.021421270604394138 
9.453648842153713 0.4489529308025597 0.021512262471170093 
9.469716178710591 0.4783064847076677 0.02266085314494989 
9.485664068925582 0.4846003517384872 0.02328209468619259 
9.501493195134518 0.4165588197941673 0.022036687440913964 
9.517204226475712 0.39843178879625096 0.022005704496515923 
9.53279781503357 0.32930891166014786 0.020430720537153408 
9.548274631225894 0.3450285969077064 0.02136033407393837 
9.563635341175905 0.4077681698363069 0.023722586267373672 
9.578880606878258 0.4813122104269187 0.026334282609955174 
9.594011071018206 0.5773322565262786 0.029474941663563636 
9.609027383430359 0.7178745383901568 0.03359519676587284 
9.62393019667284 0.7098882759782437 0.034154135199532434 
9.638720159806523 0.6539736657486527 0.03352030680709693 
9.653397918546133 0.5475949094952302 0.03137061572267022 
9.66796411540849 0.3887589382128914 0.027038758286178376 
9.68241938985804 0.3124174511043389 0.024800302706012165 
9.696764378449664 0.2792292722455878 0.023994080354592943 

